Modulational Instability of Viscous Fluid Conduit Periodic Waves

In this paper, we are interested in studying the modulational dynamics of interfacial waves rising buoyantly along a conduit of a viscous liquid. Formally, the behavior of modulated periodic waves on large space and time scales may be described through the use of Whitham modulation theory. The application of Whitham theory, however, is based on formal asymptotic (WKB) methods, thus removing a layer of rigor that would otherwise support their predictions. In this study, we aim at rigorously verifying the predictions of the Whitham theory, as it pertains to the modulational stability of periodic waves, in the context of the so-called conduit equation, a nonlinear dispersive PDE governing the evolution of the circular interface separating a light, viscous fluid rising buoyantly through a heavy, more viscous, miscible fluid at small Reynolds numbers. In particular, using rigorous spectral perturbation theory, we connect the predictions of Whitham theory to the rigorous spectral (in particular, modulational) stability of the underlying wave trains. This makes rigorous recent formal results on the conduit equation obtained by Maiden and Hoefer.

==> Figures/FigPics1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     95030,       1909]
NotebookOptionsPosition[     93329,       1847]
NotebookOutlinePosition[     93691,       1863]
CellTagsIndexPosition[     93648,       1860]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", 
   RowBox[{"x_", ",", "a_", ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "c"}], ")"}], "*", 
    RowBox[{"x", "^", "2"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"Abs", "[", "x", "]"}], "]"}]}], "+", 
   RowBox[{"a", "*", 
    RowBox[{"x", "^", "2"}]}], "+", "x"}]}]], "Input",
 CellChangeTimes->{{3.748186254299711*^9, 3.7481862785328407`*^9}, {
  3.748254498605932*^9, 3.748254501138956*^9}, {3.748254684418529*^9, 
  3.748254685524023*^9}, {3.748353391488875*^9, 3.748353393628965*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.74818628037469*^9, 3.74818635835087*^9}, {
  3.7481863907488203`*^9, 3.7481863979737997`*^9}, {3.748186504427487*^9, 
  3.748186606178176*^9}, {3.748253946852531*^9, 3.748253949177356*^9}, {
  3.748254488200111*^9, 3.748254540163965*^9}, {3.748254625833783*^9, 
  3.748254626046157*^9}, {3.748254687834289*^9, 3.74825468910972*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVl3k4ldvbxyVJkdjhIERHkySVFC++QpQoScdUCA1CxkwNUpGKCMmUyHDM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       "]]},
     Annotation[#, "Charting`Private`Tag$17923#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 2}, {-4.613705450565595, 0.08786935004143681}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748254526050539*^9, 3.748254540561442*^9}, 
   3.7482546296025887`*^9, 3.748254689670105*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"y", ",", 
        RowBox[{"-", "2"}], ",", "2"}], "]"}], ",", "y"}], "]"}], "/.", 
    RowBox[{"y", "\[Rule]", "x"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.748254634690854*^9, 3.748254644769599*^9}, {
  3.748254693955069*^9, 3.748254694851256*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 4}, {0., 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7482546462732286`*^9, 3.748254695818677*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"V", "[", 
     RowBox[{"y", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "]"}], ",", "y"}], "]"}], "/.", 
  RowBox[{"y", "\[Rule]", "x"}]}]], "Input",
 CellChangeTimes->{3.748254655014785*^9}],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{"7", " ", "x"}], "2"], "+", 
  RowBox[{"x", " ", 
   RowBox[{"Log", "[", "x", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.748254655291567*^9, {3.74825470033773*^9, 3.748254717681471*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"V", "[", 
       RowBox[{"y", ",", 
        RowBox[{"-", "2"}], ",", "2"}], "]"}], ",", "y"}], "]"}], "/.", 
    RowBox[{"y", "\[Rule]", "x"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "40"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.748254663199141*^9, 3.748254667106647*^9}, {
  3.748254729513673*^9, 3.748254735166686*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8Vc0bAHD7a8ueRK57r3vOva61QkLOY5dQiVKErjWV6G1BkiQhipIk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       "]]},
     Annotation[#, "Charting`Private`Tag$21991#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 40}, {-11.182493943969181`, 8.555177194043608}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.748254667346901*^9, {3.748254719852393*^9, 3.748254735553561*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]", "[", "c_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "c"}], ")"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"2", "/", "c"}], "]"}]}], "-", 
   RowBox[{"3", "/", 
    RowBox[{"(", 
     RowBox[{"2", "c"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.748352152863819*^9, 3.748352173550572*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Zeta]", "[", "c", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "0", ",", "5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "6"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"c", ",", "a"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.748352174808419*^9, 3.748352186354002*^9}, {
  3.7483522297933683`*^9, 3.748352304934348*^9}, {3.748352346157441*^9, 
  3.748352355288727*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwd1nk8Fe37B3CyLwnHUyrZyhKStEjUNUjZk60SEmVJ2R6JVJSKFiGUVPZE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       "]]},
     Annotation[#, "Charting`Private`Tag$26257#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["c", TraditionalForm], 
    FormBox["a", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 4.999999897959183}, {-2, 6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.7483523052051086`*^9, 3.748352356390237*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwd1nk8Fe37B3CyLwnHUyrZyhKStEjUNUjZk60SEmVJ2R6JVJSKFiGUVPZE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       "]]},
     Annotation[#, "Charting`Private`Tag$26257#1"]& ]}, InsetBox[
    StyleBox[
     TagBox[
      RowBox[{"a", "=", 
       RowBox[{"\[Zeta]", "(", "c", ")"}]}],
      "RawBoxes"],
     FontSize->17,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {0.33226235289320094, 2.9582977442069183}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[
     TagBox["0",
      "RawBoxes"],
     FontSize->17,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {0.06662113111948376, -0.6600674261895989}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["c", TraditionalForm], 
    FormBox["a", TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{8.244898, 14.}, {7.5, 19.}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.10416666454081633`, 5.1041665625}, {-2., 6.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.748352325200919*^9, 3.748352325559054*^9}, {
  3.7483523610717897`*^9, 3.748352382394637*^9}, {3.7483525706185017`*^9, 
  3.748352570914949*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"\[Zeta]", "[", "c", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", 
     RowBox[{"-", "2"}], ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "6"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Thick"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.759239893117218*^9, 3.7592399123673267`*^9}, {
  3.759239968941278*^9, 3.759240013742424*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwdlXk4ld3Xx0VRlClzmTpShidChsS6yYOkDAlJSimapZKITJVUUukhFVJU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       "]]},
     Annotation[#, "Charting`Private`Tag$2890#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 9.99999975510204}, {-2, 6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7592398986647043`*^9, 3.759239913023385*^9}, {
  3.759239972306417*^9, 3.759240014345633*^9}}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwdlXk4ld3Xx0VRlClzmTpShidChsS6yYOkDAlJSimapZKITJVUUukhFVJU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       "]]},
     Annotation[#, "Charting`Private`Tag$2890#1"]& ]}, InsetBox[
    StyleBox[
     TagBox[
      RowBox[{"a", "=", 
       RowBox[{"\[Zeta]", "(", "c", ")"}]}],
      "RawBoxes"],
     FontSize->17,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {0.904443265437592, 1.8227490895242446}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[
     TagBox["c",
      "RawBoxes"],
     FontSize->17,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {9.703813710260878, 0.3351705618051941}, {
    Left, Baseline},
    Alignment->{Left, Top}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{7.989796, 1.5}, {7.5, 6.5}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.2083333282312925, 10.208333083333333`}, {-2., 6.}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.759239926738373*^9, 3.7592399445088177`*^9}, {
  3.7592399780663567`*^9, 3.759240064770288*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Zeta]", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.7483525737655067`*^9, 3.748352579740445*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "2"]}], "+", 
  RowBox[{"Log", "[", "2", "]"}]}]], "Output",
 CellChangeTimes->{3.748352580224609*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.7483525857774477`*^9, 3.74835259395007*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.8068528194400547`"}]], "Output",
 CellChangeTimes->{3.748352594720853*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1.5"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", "Black"}], "}"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", ".02"}], ",", ".18"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.748352597784459*^9, 3.748352670142022*^9}, {
  3.748352839177638*^9, 3.748352860487258*^9}, {3.748352892991453*^9, 
  3.748352979612258*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwd1nk81F8XB/ApQlSWqEgSUlFRSRHzEdKG/CqULYQk2bJFalIpW1kSIVsK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       "]]},
     Annotation[#, "Charting`Private`Tag$33467#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 1.499999969387755}, {-0.02, 0.18}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748352628248734*^9, 3.748352670616671*^9}, {
   3.748352840131946*^9, 3.748352861414982*^9}, {3.748352893721696*^9, 
   3.748352949940907*^9}, 3.748352980183228*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwd1nk81F8XB/ApQlSWqEgSUlFRSRHzEdKG/CqULYQk2bJFalIpW1kSIVsK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       "]]},
     Annotation[#, "Charting`Private`Tag$33467#1"]& ]}, InsetBox[
    StyleBox[
     TagBox["\[Phi]",
      "RawBoxes"],
     FontSize->17,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {1.439374024419721, 0.007440971530623813}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[
     TagBox[
      RowBox[{"V", "(", 
       RowBox[{
        RowBox[{"\[Phi]", ";", "a"}], ",", "c"}], ")"}],
      "RawBoxes"],
     FontSize->17,
     FontSlant->"Italic",
     Background->GrayLevel[1.]], {0.4551734976350484, 0.09707439839508894}, {
    Left, Baseline},
    Alignment->{Left, Top}], InsetBox[
    StyleBox[
     TagBox["0",
      "RawBoxes"],
     FontSize->17,
     FontSlant->"Italic",
     Background->GrayLevel[
      1.]], {0.01592809311266219, -0.013751716853690393}, {Left, Baseline},
    Alignment->{Left, Top}], 
   StyleBox[InsetBox[
     StyleBox[
      TagBox[
       SubscriptBox["\[Phi]", "1"],
       "RawBoxes"],
      Background->GrayLevel[
       1.]], {0.1969678855319449, 0.006522611991364169}, {Left, Baseline},
     Alignment->{Left, Top}],
    FontSize->14], 
   {AbsoluteThickness[2], Dashing[{0, Medium}], StrokeForm[{RGBColor[
    0., 0., 0.], Opacity[1.]}], EdgeForm[None], 
    LineBox[{{0.2800670637203145, 0.10075166369838835`}, {
     0.2849552506725715, -0.0027088487014641435`}}]}, 
   StyleBox[InsetBox[
     StyleBox[
      TagBox[
       SubscriptBox["\[Phi]", "2"],
       "RawBoxes"],
      Background->GrayLevel[
       1.]], {0.9688190371182674, 0.007515015078720544}, {Left, Baseline},
     Alignment->{Left, Top}],
    FontSize->14]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{15.132653, 1.5}, {1.5, 0.5}},
  ImageSize->{396.21484375, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.031249999362244898`, 1.5312499687499999`}, {-0.02, 0.18}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic}]], "Input",
 CellChangeTimes->{{3.748352993528524*^9, 3.748353033392456*^9}, {
  3.7483530736884413`*^9, 3.748353112662537*^9}, {3.748353328120942*^9, 
  3.7483533284395437`*^9}, {3.74835369733508*^9, 3.748353697720633*^9}, {
  3.748355483311652*^9, 3.748355503830268*^9}, {3.748355552168414*^9, 
  3.748355555785246*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Zeta]", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.7483533305926943`*^9, 3.748353333737074*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["3", "4"]}]], "Output",
 CellChangeTimes->{3.748353334465096*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"V", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"-", "3"}], "/", "2"}], ",", "2"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "25"}], ",", "22"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", "Black"}], "}"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.748353355154449*^9, 3.748353410265613*^9}}],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {GrayLevel[0], Thickness[Large], Opacity[1.], LineBox[CompressedData["
1:eJwV1nk0ldsbB3BUhqI0iqtkds7hGDMlHY7jvEpErinS7YoGY5maXKVoEBW5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        "]], LineBox[CompressedData["
1:eJwVl3k4lV0Xxo0lCpFZxjOZDzmcY9orcyrzGJWpUpTKkDKLUoZUvIYoeiVj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        "]]},
      Annotation[#, 
       "Charting`Private`Tag$35655#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-25, 22}, {-49.77308589507503, 44.03226028132749}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.748353381088376*^9, 3.748353410792066*^9}}]
}, Open  ]]
},
WindowSize->{808, 751},
WindowMargins->{{204, Automatic}, {-124, Automatic}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 584, 15, 32, "Input"],
Cell[CellGroupData[{
Cell[1167, 39, 579, 12, 32, "Input"],
Cell[1749, 53, 6925, 127, 234, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8711, 185, 460, 13, 32, "Input"],
Cell[9174, 200, 1339, 34, 229, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10550, 239, 261, 8, 32, "Input"],
Cell[10814, 249, 249, 7, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11100, 261, 461, 13, 32, "Input"],
Cell[11564, 276, 8447, 153, 230, "Output"]
}, Open  ]],
Cell[20026, 432, 377, 12, 32, "Input"],
Cell[CellGroupData[{
Cell[20428, 448, 667, 18, 54, "Input"],
Cell[21098, 468, 8557, 153, 250, "Output"]
}, Open  ]],
Cell[29670, 624, 9184, 171, 250, "Input"],
Cell[CellGroupData[{
Cell[38879, 799, 541, 15, 32, "Input"],
Cell[39423, 816, 7070, 128, 246, "Output"]
}, Open  ]],
Cell[46508, 947, 7598, 144, 246, "Input"],
Cell[CellGroupData[{
Cell[54131, 1095, 128, 2, 32, "Input"],
Cell[54262, 1099, 162, 5, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54461, 1109, 121, 2, 32, "Input"],
Cell[54585, 1113, 105, 2, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54727, 1120, 649, 18, 32, "Input"],
Cell[55379, 1140, 11122, 194, 229, "Output"]
}, Open  ]],
Cell[66516, 1337, 12842, 244, 252, "Input"],
Cell[CellGroupData[{
Cell[79383, 1585, 128, 2, 32, "Input"],
Cell[79514, 1589, 108, 3, 44, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79659, 1597, 474, 14, 32, "Input"],
Cell[80136, 1613, 13177, 231, 238, "Output"]
}, Open  ]]
}
]
*)


